Tempered Calculus for ML: Application to Hyperbolic Model Embedding

Most mathematical distortions used in ML are fundamentally integral in nature: $f$-divergences, Bregman divergences, (regularized) optimal transport distances, integral probability metrics, geodesic distances, etc. In this paper, we unveil a grounded theory and tools which can help improve these distortions to better cope with ML requirements. We start with a generalization of Riemann integration that also encapsulates functions that are not strictly additive but are, more generally, $t$-additive, as in nonextensive statistical mechanics. Notably, this recovers Volterra's product integral as a special case. We then generalize the Fundamental Theorem of calculus using an extension of the (Euclidean) derivative. This, along with a series of more specific Theorems, serves as a basis for results showing how one can specifically design, alter, or change fundamental properties of distortion measures in a simple way, with a special emphasis on geometric- and ML-related properties that are the metricity, hyperbolicity, and encoding. We show how to apply it to a problem that has recently gained traction in ML: hyperbolic embeddings with a "cheap" and accurate encoding along the hyperbolic vs Euclidean scale. We unveil a new application for which the Poincar\'e disk model has very appealing features, and our theory comes in handy: \textit{model} embeddings for boosted combinations of decision trees, trained using the log-loss (trees) and logistic loss (combinations).

==> Experiments/poincare_DT/convert-to-eps.sh <==

domain="winered"
fullpathfile="/Users/richardnock/Recherche/Articles_Google_Brain/2024/ICML24/ICML24-TemperedHyperbolicGeometry/ArXiv24-TemperedHyperbolicGeometry/Experiments/poincare_DT/"
prefix="treeplot_Jan_17th__9h_2m_38s_USE_BOOSTING_WEIGHTS_Algo0_SplitCV2_Tree"
suffix=".png"
#".png"
#"_T10_10e.png"
suffix_desired=".eps"
#".eps"
#"_T10_10e.eps"

for ((i=0; i<=9; i++)); do
    convert "${fullpathdata}${domain}"/"${prefix}${i}${suffix}" eps2:"${fullpathdata}${domain}"/"${prefix}${i}${suffix_desired}"
done


